Numerical Relativity Simulations of Magnetized Black Hole-Neutron Star Mergers

We present new numerical techniques we developed for launching the first parameter study of {\it magnetized} black hole--neutron star (BHNS) mergers, varying the magnetic fields seeded in the initial neutron star. We found that magnetic fields have a negligible impact on the gravitational waveforms and bulk dynamics of the system during merger, regardless of magnetic field strength or BH spin. In a recent simulation, we seeded the remnant disk from an unmagnetized BHNS merger simulation with large-scale, purely poloidal magnetic fields, which are otherwise absent in the full simulation. The outcome appears to be a viable sGRB central engine.

==> gen_proceeding.sh <==
latex main.tex
bibtex main.aux
latex main.tex
latex main.tex

dvipdf main.dvi


